Finiteness theorems for K3 surfaces over arbitrary fields

Over an algebraically closed field, various finiteness results are known regarding the automorphism group of a K3 surface and the action of the automorphisms on the Picard lattice. We formulate and prove versions of these results over arbitrary base fields, and give examples illustrating how behaviour can differ from the algebraically closed case.

==> anc/example2.mag <==
Z:=Integers();
Q:=Rationals();

// Define the quadratic field, the conic, its conjugate, and their reductions
// mod 3 and 5.
Q19<r> := QuadraticField(19);
autq19 := hom<Q19->Q19|-r>;
P4 := ProjectiveSpace(Q19,4);
con := Scheme(P4,[  (-2*r + 2)*P4.1 + P4.3 + (r - 2)*P4.4 + (-r - 2)*P4.5, 
(2*r + 1)*P4.1 + (r + 2)*P4.2 + 2*P4.3 + (r + 2)*P4.4 + (-r + 2)*P4.5,
(-r - 2)*P4.1^2 + (-2*r + 1)*P4.1*P4.2 + (-2*r - 1)*P4.2^2 + (-r + 2)*P4.1*P4.3 + (-r + 2)*P4.2*P4.3 
      + (r - 2)*P4.3^2 + (2*r + 1)*P4.1*P4.4 + (2*r - 2)*P4.2*P4.4 + (2*r + 2)*P4.3*P4.4 - 2*P4.4^2 
      + (r + 2)*P4.1*P4.5 + (-r + 2)*P4.2*P4.5 + (-r + 1)*P4.3*P4.5 - P4.4*P4.5 + 2*P4.5^2 ]);
con1 := [con,Scheme(P4,DefiningPolynomials(BaseChange(con,autq19)))];
P4f3 := ChangeRing(P4,GF(3));
P4f5 := ChangeRing(P4,GF(5));
homf3 := [hom<CoordinateRing(P4)->CoordinateRing(P4f3)|hom<Q19->CoordinateRing(P4f3)|i>,[P4f3.j: j in [1..5]]>: i in [1,2]];
homf5 := [hom<CoordinateRing(P4)->CoordinateRing(P4f5)|hom<Q19->CoordinateRing(P4f5)|i>,[P4f5.j: j in [1..5]]>: i in [2,3]];
con1_f3 := [Scheme(P4f3,[h(i): i in DefiningPolynomials(con)]): h in homf3];
con1_f5 := [Scheme(P4f5,[h(i): i in DefiningPolynomials(con)]): h in homf5];

// Define the line and the K3 surface S_3 over f_3 and check it contains the conics and the line.
line_f3 := Line(P4f3,{P4f3|[1,1,2,0,1],[2,1,1,1,0]});
k3_f3 := Scheme(P4f3,[2*P4f3.1*P4f3.2 + P4f3.2*P4f3.3 + P4f3.3^2 + 2*P4f3.1*P4f3.4 + P4f3.2*P4f3.4 + P4f3.4^2 + 2*P4f3.1*P4f3.5 + P4f3.4*P4f3.5 + 2*P4f3.5^2 , 
2*P4f3.1*P4f3.2^2 + 2*P4f3.1^2*P4f3.3 + 2*P4f3.1*P4f3.2*P4f3.3 + 2*P4f3.2^2*P4f3.3 + 2*P4f3.1*P4f3.3^2 +  2*P4f3.2*P4f3.3^2 + 2*P4f3.3^3 + 2*P4f3.1*P4f3.2*P4f3.4 + P4f3.2^2*P4f3.4 + 2*P4f3.1*P4f3.3*P4f3.4 +  2*P4f3.2*P4f3.3*P4f3.4 + 2*P4f3.1*P4f3.4^2 + 2*P4f3.3*P4f3.4^2 + 2*P4f3.4^3 + P4f3.1^2*P4f3.5 + 2*P4f3.2^2*P4f3.5 + 2*P4f3.1*P4f3.3*P4f3.5 + P4f3.3^2*P4f3.5 + 2*P4f3.1*P4f3.4*P4f3.5 + 2*P4f3.3*P4f3.4*P4f3.5 +  P4f3.4^2*P4f3.5 + 2*P4f3.1*P4f3.5^2 + P4f3.2*P4f3.5^2 + P4f3.3*P4f3.5^2 + P4f3.5^3
]);
assert forall{c: c in Append(con1_f3,line_f3)|c meet k3_f3 eq c};



// Computing the appropriate characteristic polynomial of frobenius of the reduction S_3.
// We first write down S_3 as an elliptic surface.
P1f3 := ProjectiveSpace(GF(3),1);
f3s3<s3> := FunctionField(GF(3));
P1_f3s3 := ProjectiveSpace(f3s3,1);
P3_f3s3 := ProjectiveSpace(f3s3,3);
k3_f3s3 := ChangeRing(k3_f3,f3s3);
// Make an elliptic fibration by projecting away from one of the conics.
ls1_f3 := LinearSystem(P4f3,1);
ls1_f3 := LinearSystem(ls1_f3,con1_f3[1]);
to1f3s3 := map<k3_f3s3->P1_f3s3|Sections(ls1_f3)>;
genfib_f3 := Curve(Difference((P1_f3s3![s3,1])@@to1f3s3,BaseScheme(to1f3s3)));
assert IsNonsingular(genfib_f3) and Degree(genfib_f3) eq 4;
// genfib_f3_p3 := RemoveLinearRelations(genfib_f3);
genfib_f3_p3 := Image(map<genfib_f3->P3_f3s3|[genfib_f3.i: i in [1..5]|genfib_f3.i notin [LeadingMonomial(i): i in DefiningPolynomials(genfib_f3)]]>);
jac_f3_p3 := Jacobian(GenusOneModel(genfib_f3_p3));
// Compute the number of points over field extensions of f3

aInvs:=aInvariants(jac_f3_p3);
// small coordinate change:
for i in [1,2,3,4] do aInvs[i]:=s3^i*aInvs[i]; end for;
aInvs[5]:=s3^6*aInvs[5];
assert forall{i : i in [1,2,3,4,5] | Numerator(aInvs[i]) eq aInvs[i]};
E_f3s3:=EllipticCurve(aInvs);
Disc:=Numerator(Discriminant(E_f3s3));
// check there are no denominators left
assert Disc eq Discriminant(jac_f3_p3);

// this takes a while (around 8 minutes on the computer we ran this on)
totnpts:=[];
for n in [1..9] do
  k:=GF(3^n);
  rts:=[r[1] : r in Roots(PolynomialRing(k)!Disc)];
  k3_f3n:=BaseChange(k3_f3,k);
  P4_f3n:=AmbientSpace(k3_f3n);
  S_f3n:=CoordinateRing(P4_f3n);
  con_f3n:=Scheme(P4_f3n,DefiningEquations(con1_f3[1]));
  l1_f3n,l2_f3n:=Explode([S_f3n!l : l in Sections(ls1_f3)]);
  // first fiber at infinity
  D:=Scheme(k3_f3n,[l2_f3n]);
  E:=Curve(Difference(D,con_f3n));
  npts := #Points(E);
  // then the rest
  time for c in k do 
    if c in rts then 
      D:=Scheme(k3_f3n,[l1_f3n-c*l2_f3n]);
      E:=Curve(Difference(D,con_f3n));
      npts:=npts+#Points(E);
    else
      npts:=npts+Order(EllipticCurve([Evaluate(a,c):a in aInvs]));
    end if;
  end for;
  n,npts;
  Append(~totnpts,npts);
end for;

// if you don't want to wait until all points are counted, here are the numbers of points
// totnpts:=[ 18, 104, 846, 6776, 59658, 532694, 4790811, 43068056, 387398079 ];

// sums of powers of eigenvalues on quotient Q
pows:=[totnpts[i]/3^i - 3^(i) -3^(-i) -4 : i in [1..9]];
pows;
// elementary symmetric polynomials in those eigenvalues
elems:=[Rationals()!1];
for k in [1..9] do 
  Append(~elems,(&+[ (-1)^(i-1)*elems[k-i+1]*pows[i] : i in [1..k]])/k);
end for;

// computing the 
U<u>:=PolynomialRing(Rationals());
f1:=U!elems;
f2:=U!Reverse(elems);
c:=Coefficient(f1,9);
assert c ne 0;
f:=u^9*f2 + f1  - c*u^9;

// check all roots have absolute value 1 (less than 10^-10 away).
forall{ r : r in Roots(PolynomialRing(ComplexField())!F) | 1 - Abs(r[1]) lt 10^-10};

// check F has no roots of unity as roots; 
assert IsIrreducible(F);
assert IsMonic(F);
assert Denominator(Coefficient(F,1)) eq 3;

// Alternative for Picard number: Check that its L-function indicates Picard number 22 - 18 = 4.
// this is much faster, but is a black box we did not want to rely on.
lf := Evaluate(LFunction(jac_f3_p3),PolynomialRing(Q).1/3);
factlf := Factorization(lf);
nonrts := &+[Degree(i[1])*i[2]: i in factlf|Degree(i[1]) ne 1 and not IsRootOfUnity(ext<Q|i[1]>.1)];
assert nonrts eq 18;









// Define the K3 surface S_5 over f_5 and check it contains the conics
k3_f5 := Scheme(P4f5,[  2*P4f5.1^2 + P4f5.1*P4f5.2 + 3*P4f5.2^2 + 2*P4f5.1*P4f5.3 + 2*P4f5.3^2 + 2*P4f5.2*P4f5.4 + 2*P4f5.3*P4f5.4 + 3*P4f5.4^2 + 3*P4f5.1*P4f5.5 + 2*P4f5.3*P4f5.5,
P4f5.1^2*P4f5.2 + 3*P4f5.1*P4f5.2^2 + 2*P4f5.2^3 + 4*P4f5.1*P4f5.2*P4f5.3 + P4f5.2^2*P4f5.3 + 2*P4f5.2*P4f5.3^2 + 
  3*P4f5.3^3 + 2*P4f5.1^2*P4f5.4 + 4*P4f5.2^2*P4f5.4 + 2*P4f5.1*P4f5.4^2 + 2*P4f5.2*P4f5.4^2 + 
  2*P4f5.3*P4f5.4^2 + 2*P4f5.4^3 + P4f5.1*P4f5.2*P4f5.5 + 4*P4f5.2^2*P4f5.5 + P4f5.1*P4f5.3*P4f5.5 + 
  2*P4f5.3^2*P4f5.5 + 3*P4f5.2*P4f5.4*P4f5.5 + 2*P4f5.3*P4f5.4*P4f5.5 + 3*P4f5.4^2*P4f5.5 + 3*P4f5.1*P4f5.5^2 + 
  2*P4f5.2*P4f5.5^2 + 3*P4f5.3*P4f5.5^2 + P4f5.4*P4f5.5^2]);
assert forall{c: c in con1_f5|c meet k3_f5 eq c}; 

// S_5 is smooth, i.e., 5 will be a prime of good reduction, and there are
// no lines on S_5 defined over F_5.
assert IsNonsingular(k3_f5) and forall{x: x in Subsets(Set(RationalPoints(k3_f5)),2)|l meet k3_f5 ne l where l is Line(P4f5,x)};
// Here is one way to show that S_5 has no lines.  Suppose that there is a line.
// It meets each conic in at most 2 points.  If it meets one conic in 2 points,
// it is in the plane of that conic, which meets the plane of the other conic
// in a single point, which is not on the conic.
meet_planes := Scheme(P4f5,[x: x in DefiningPolynomials(&meet con1_f5)|Degree(x) eq 1]);
assert Dimension(meet_planes) eq 0;
assert forall{i: i in con1_f5|IsEmpty(i meet meet_planes)};
// so either it meets both conics in 1 point, or it misses one of them.
// Say it misses C_1.  Then if we embed by H + C_1 = 2H - (H - C_1), it is
// still a line.
P5f5 := ProjectiveSpace(GF(5),5);

ls2_p4f5 := LinearSystem(P4f5,2);
ls1_p4f5 := LinearSystem(P4f5,1);
ls1_p4f5 := LinearSystem(ls1_p4f5,con1_f5[1]);
// This finds a curve of class H - C_1 ... 
res := Difference(Scheme(k3_f5,ls1_p4f5.1),con1_f5[1]);
// ... and this makes the linear system of curves of class H + C_1.
ls2_p4f5 := LinearSystem(ls2_p4f5,res);
ls2_p4f5 := LinearSystemTrace(ls2_p4f5,k3_f5);

// Now we find the model in P^5 with this hyperplane class.
top5_1 := map<k3_f5->P5f5|Sections(ls2_p4f5)>;
k3_p5_1 := Image(top5_1);
top5_1 := map<k3_f5->k3_p5_1|Sections(ls2_p4f5)>;
assert IsInvertible(top5_1);

// Now let's find all the lines on this surface.
P14f5 := ProjectiveSpace(GF(5),14);
P55f5 := ProductProjectiveSpace(GF(5),[5,5]);
prp5s := [map<P55f5->P5f5|[P55f5.(i+j): j in [1..6]]>: i in [0,6]];
// Pl"ucker embedding
to_gr5 := map<P55f5->P14f5|Minors(Matrix(2,6,[P55f5.i: i in [1..12]]),2)>;
pol2 := PolynomialRing(CoordinateRing(P55f5),2);
assert k3_p5_1 eq Scheme(P5f5,[x: x in DefiningPolynomials(k3_p5_1)|Degree(x) eq 2]);
// Fano varieties of lines on the quadrics
quad_coefs := [Coefficients(Evaluate(i,[P55f5.j*pol2.1+P55f5.(j+6)*pol2.2: j in [1..6]])): i in DefiningPolynomials(k3_p5_1)|Degree(i) eq 2];
// Their images under the Pl"ucker embedding
gr_qs := [to_gr5(Scheme(P55f5,i)): i in quad_coefs]; // 30 seconds
// No lines on all three.
assert IsEmpty(&meet gr_qs);

// and now we redo the same calculation for the other conic.
ls2_p4f5 := LinearSystem(P4f5,2);
ls1_p4f5 := LinearSystem(P4f5,1);
ls1_p4f5 := LinearSystem(ls1_p4f5,con1_f5[2]);
res := Difference(Scheme(k3_f5,ls1_p4f5.1),con1_f5[2]);
ls2_p4f5 := LinearSystem(ls2_p4f5,res);
ls2_p4f5 := LinearSystemTrace(ls2_p4f5,k3_f5);

top5_2 := map<k3_f5->P5f5|Sections(ls2_p4f5)>;
k3_p5_2 := Image(top5_2);
top5_2 := map<k3_f5->k3_p5_2|Sections(ls2_p4f5)>;
assert IsInvertible(top5_2);

assert k3_p5_2 eq Scheme(P5f5,[x: x in DefiningPolynomials(k3_p5_2)|Degree(x) eq 2]);
quad_coefs := [Coefficients(Evaluate(i,[P55f5.j*pol2.1+P55f5.(j+6)*pol2.2: j in [1..6]])): i in DefiningPolynomials(k3_p5_2)|Degree(i) eq 2];
gr_qs := [to_gr5(Scheme(P55f5,i)): i in quad_coefs]; // less than a minute
assert IsEmpty(&meet gr_qs);

// This proves that there are no lines that miss either conic.  So any line
// must meet both conics in 1 point each.  Again we'll use a Grassmannian
// calculation.

P44f5 := ProductProjectiveSpace(GF(5),[4,4]);
prp4s := [map<P44f5->P4f5|[P44f5.i: i in [j..j+4]]>: j in [1,6]];
pol2 := PolynomialRing(CoordinateRing(P44f5),2);
quadpol := Evaluate(DefiningPolynomials(k3_f5)[1],[P44f5.i*pol2.1+P44f5.(i+5)*pol2.2: i in [1..5]]);
sch_quadlines := Scheme(P44f5,Coefficients(quadpol));

cubpol := Evaluate(DefiningPolynomials(k3_f5)[2],[P44f5.i*pol2.1+P44f5.(i+5)*pol2.2: i in [1..5]]);
sch_cublines := Scheme(P44f5,Coefficients(cubpol));  

// This is the Fano scheme of lines on the K3.  The line through a pair of
// points (x,y) is on the K3 if and only if (x,y) is in sch_k3lines.
sch_k3lines := sch_quadlines meet sch_cublines;

// We can assume that x resp. y is in con1_f5[1] resp. con1_f5[2].
sch_k3lines_meet_cons := sch_k3lines meet con1_f5[1]@@prp4s[1] meet con1_f5[2]@@prp4s[2];
// but there are no such lines.
assert IsEmpty(sch_k3_lines_meet_cons);

// We conclude that k3_f5 contains no lines.  Therefore, any surface over Q
// whose reduction mod 5 is k3_f5 contains no lines.  Therefore, any surface
// over Q whose reduction mod 3 resp. 5 is k3_f3 resp. k3_f5 has Picard number
// at most 3 by Elsenhans-Jahnel, thm. 1.4.

/*
// alternatively, it's enough to show that the geometric Picard rank is 4, because 
// the existence of two conjugate lines would force the rank to be at least 5.
// The two lines may meet the conics in 0, 1, or 2 points, and may meet each
// other in 0 or 1 points.  But regardless, we get rank 5.
// This seems to be a very slow calculation, though.
mat5 := Matrix(5,5,[6,2,2,1,1,2,-2,0,0,0,2,0,-2,0,0,1,0,0,-2,0,1,0,0,0,-2]); 
for i,j in [0,1,2], k in [0,1] do
  mat5[5,2] := i; mat5[2,5] := i; mat5[5,3] := j; mat5[3,5] := j; mat5[4,5] := k; mat5[5,4] := k;
  assert Rank(mat5) eq 5;
end for;
*/


==> anc/example3.mag <==
cp := Cputime();
Q := Rationals(); Z := Integers();
// The first step is to define the number field where the 48 lines are defined.
// It is Q(zeta_8,c^{1/4}).  We take c = 7, which gives the same Galois group
// as in the generic case.
c8<z8> := CyclotomicField(8);
i := z8^2;
r2 := z8+1/z8; assert r2^2 eq 2;
_<x> := PolynomialRing(c8);
"creating number field";
bignf<r7> := ext<c8|x^4-7>;
rm7 := z8*r7;
// set up the Picard lattice
P3<x,y,z,w> := ProjectiveSpace(Q,3);
P3p<xp,yp,zp,wp> := ChangeRing(P3,bignf);
q := Scheme(P3p,P3.1^4-P3.2^4+7*P3.3^4-7*P3.4^4);
"defining lines";
// each of these is 16 lines defined over Q(zeta_8,c^{1/4}).
l1 := [Scheme(q,[P3p.1-z8*z8^j*P3p.2,P3p.3-z8*z8^k*P3p.4]): j,k in [1,3,5,7]];
l2 := [Scheme(q,[P3p.1-r7*z8^j*P3p.3,P3p.2-z8^k*r7*P3p.4]): j,k in [1,3,5,7]];
l3 := [Scheme(q,[P3p.1-rm7*z8^j*P3p.4,P3p.2-z8^k*rm7*P3p.3]): j,k in [1,3,5,7]];
lsbig := l1 cat l2 cat l3;
// assert #Set(lsbig) eq 48;
// We use the reduction map modulo a prime that splits completely in the
// number field to accelerate the determination of the intersection numbers.
fp := GF(113);
flds := [bignf,BaseField(bignf)];
rts := [rep{i: i in fp|i^4 eq j}: j in [7,-1]];
"defining reduction to finite field";
tofp := hom<bignf->fp|hom<flds[2]->fp|rts[2]>,rts[1]>;
qp := BaseChange(q,tofp);
// These are the 48 lines over F_{113}.
ls := [Scheme(qp,DefiningPolynomials(BaseChange(i,tofp))): i in lsbig];
assert {Dimension(i): i in ls} eq {1} and #Set(ls) eq 48;
"finding intersection matrix";
mat48 := Matrix(48,48,[i eq j select -2 else Degree(ls[i] meet ls[j]): i,j in [1..48]]);
// These are automorphisms of Q(zeta_8,7^{1/4}) that generate the Galois group.
make_aut := func<s|hom<bignf->bignf|hom<flds[2]->bignf|s[2]>,s[1]>>;
auts := [make_aut(x): x in [[r7,z8^7],[r7,z8^5],[r7*i,z8]]];

"finding permutations for Galois automorphisms";
// These permutations give the action of Galois on the set of lines, which
// will be used to find the action on the Picard lattice.
perms := [SymmetricGroup(48)|[Index(ls,Scheme(qp,DefiningPolynomials(BaseChange(BaseChange(l,i),tofp)))): l in lsbig]: i in auts];

Z48 := RSpace(Z,48,mat48);
ker := sub<Z48|Basis(Kernel(mat48))>;
// The hyperplane class intersects every line once.  The solution is not
// unique, but any two differ by an element of the kernel.
hypvec := Solution(mat48,Vector([1: i in [1..48]]));
/*repeat
  s20 := {}; while #s20 lt 20 do Include(~s20,Random({1..48})); end while;
until Z48 eq sub<Z48|ker,[Z48.i: i in s20]>;
s20 := Sort([x: x in s20]);*/
// for reproducibility
"defining map to Z^20";
s20 := [2,5,6,10,11,12,16,19,22,23,26,28,32,33,36,37,38,42,43,45];
// This shows that Pic is generated by the 20 lines with indices in s20.
assert Z48 eq sub<Z48|ker,[Z48.i: i in s20]>;
mat20 := Matrix(20,20,[mat48[x,y]: x,y in s20]);
assert Determinant(mat20) eq -64;
Z20 := RSpace(Z,20,mat20);
// This expresses the classes of the 48 lines in terms of those with indices
// in s20 (and verifies again that those 20 lines generate Pic).
to20 := hom<Z48->Z20|[Eltseq(Solution(Matrix([Z48.i: i in s20] cat Basis(ker)),b))[1..20]: b in Basis(Z48)]>;
assert Kernel(to20) eq ker;
// This is the actual hyperplane class in Pic; it doesn't matter which solution
// we found before.
hyp20 := to20(hypvec);
assert forall{x: x,y in Basis(Z48)|(x,y) eq (to20(x),to20(y))};

"finding matrices of permutation automorphisms";
// first as 48 by 48 permutation matrices ...
pauts := [hom<Z48->Z48|[Z48.(i^p): i in [1..48]]>: p in perms];
// ... then as 20 by 20 matrices.
aut20s := [hom<Z20->Z20|[to20(g(b@@to20)): b in Basis(Z20)]>: g in pauts];
mat20s := [Matrix([x(b): b in Basis(Z20)]): x in aut20s];
gp16 := sub<GL(20,Z)|mat20s>;
// checking that they really do generate the Galois group
assert #gp16 eq 16;
pg16 := PermutationGroup<48|perms>;
togp := hom<pg16->gp16|[gp16.i: i in [1..3]]>;

"determining Galois-fixed subgroup of Picard group";
// This is the Picard group of the K3 surface over Q, since it is the
// Galois-fixed subspace and the surface has rational points.
picfix := sub<Z20|Basis(&meet [Eigenspace(i,1): i in gp16])>;
gm := GramMatrix(picfix);
Z6pic := RSpace(Z,6,gm);

"applying LLL to Gram matrix";
// Here we change the basis just to make things smaller.
lll,lllto := LLLGram(gm);
Z6lll := RSpace(Z,6,lll);
tolll := hom<Z6pic->Z6lll|Rows(lllto^-1)>;
fromlll := hom<Z6lll->Z6pic|Rows(lllto)>;
assert forall{x: x,y in Basis(Z6pic)|(x,y) eq (tolll(x),tolll(y))};

"choosing overlattice of index 4";
// These are the elements of Pic/Q that can be divided by 2.
candiv := [Z6lll!Eltseq(x): x in Kernel(ChangeRing(lll,GF(2)))|(v,v) mod 8 eq 0 where v is Z6lll!Eltseq(x)];
lllsub := sub<Z6lll|candiv,[2*i: i in Basis(Z6lll)]>;
ind4 := RSpace(Z,6,GramMatrix(lllsub) div 4);

"choosing sensible basis to identify it with U + A_1^4";
// this could perhaps be done more intelligently by first identifying U.
// We could then ask Magma for the isomorphism of the orthogonal complement
// with A_1^4.  However, this does work.
Z2 := RSpace(Z,2);
bas4 := [ind4.2,ind4.5];
to2 := hom<ind4->Z2|[[(x,y): y in bas4]: x in Basis(ind4)]>;
kerto2 := Kernel(to2);
bas4 := [kerto2.2,kerto2.2-kerto2.1] cat bas4;
to22 := hom<k->Z2|[[(b,k.i): i in [1,2]]: b in Basis(k)]> where k is Kernel(to2);
bas4 cat:= [k.1-3*k.2,k.2] where k is Kernel(to22);
u4a1 := Matrix(6,6,[(x,y): x,y in bas4]);
// So we have found a basis with the intersection matrix of the paper.
assert u4a1 eq DiagonalJoin(Matrix(2,2,[0,1,1,0]),ScalarMatrix(Z,4,-2));

"expressing Picard lattice in terms of new basis";
// Here we change between the basis of the intersection of +1 eigenspaces
// and the basis of the matrix found by LLL.
oldvecs := [ind4|Solution(Matrix(Basis(lllsub)),2*i): i in Basis(Z6lll)];
assert Matrix(6,6,[(x,y): x,y in oldvecs]) eq GramMatrix(Z6lll);
newvecs := [&+[oldvecs[i]*r[i]: i in [1..6]]: r in Rows(lllto^-1)];
assert Matrix(6,6,[(x,y): x,y in newvecs]) eq gm;
// in fact the sublattice that these generate is spanned by twice the
// first and third basis vectors and the rest of the basis.  So we actually
// have an overlattice U(2) + 4A_1 of index 2, which also gives a K3 of
// finite automorphism group.
// (note that 256 is not the discriminant of any of the rank-6 lattices that
// give finite automorphism group)

// and now we change to the basis with the simple intersection matrix.
Zu4a1 := RSpace(Z,6,u4a1);
tou4a1 := hom<ind4->Zu4a1|Matrix(bas4)^-1>;

// this function defines the reflection in a -2-class
function refl_m2(v,s)
  error if (v,v) ne -2, "not -2-class";
  mat := [b+(b,v)*v: b in Basis(s)];
  return mat,hom<s->s|mat>;
end function;

"finding stabilizer of the LLL lattice in O(U + A_1^4)";
// the classes of the 9 rational curves on the surface
curs := [Zu4a1.2-Zu4a1.1] cat &cat [[Zu4a1.i,Zu4a1.1-Zu4a1.i]: i in [3..6]];
// the orthogonal group is generated up to -1 by reflections, generators of
// the automorphism group of the discriminant group, and automorphisms of the
// surface.  We do not need any generators of the last type (see paper).
o_u4a1 := [Matrix(refl_m2(i,Zu4a1)): i in curs] cat [PermutationMatrix(Z,i): i in [SymmetricGroup(6)|(3,4),(3,4,5,6)]];
// (in fact we only need to use curs[1..3] because 4..9 are conjugates of 2,3)
assert forall{x: x in o_u4a1|x*u4a1*Transpose(x) eq u4a1};
// now we figure out the subgroup that preserves the relevant subspace.
ag := AbelianGroup([2: i in [1..6]]);
// first we find all subspaces for which the quotient is (Z/2Z)^2
s16 := [x`subgroup: x in Subgroups(ag)|#x`subgroup eq 16];
allsubs := [sub<Zu4a1|[2*i: i in Basis(Zu4a1)] cat [Zu4a1!Eltseq(ag!i): i in Generators(s)]>: s in s16];
"defining permutations";
// these permutations give the action of our generators on the set of subspaces
operms := [SymmetricGroup(651)|[Index(allsubs,a*i): a in allsubs]: i in o_u4a1];
// this is the one corresponding to the Picard group of our surface
subind4 := sub<ind4|[v[i]*ind4.i: i in [1..6]]> where v is [2,1,2,1,1,1];
thesub := tou4a1(subind4);
theind := Index(allsubs,thesub);
pg651 := PermutationGroup<651|operms>;
fgn := FreeGroup(5);
// as noted above, we do not need all the generators
topg651 := hom<fgn->pg651|[operms[i]: i in [1,2,3,10,11]]>;
"finding stabilizer and reducing its generators";
// Stabilizer(pg651,theind) is the stabilizer of Pic in the permutation group.
// So when we pull it back by the homomorphism F -> permutation group that gives
// the action, we get the stabilizer in the free group that maps to the
// orthogonal group.
stab := Stabilizer(pg651,theind)@@topg651;
stab := ReduceGenerators(stab);
m5 := [o_u4a1[i]: i in [1,2,3,10,11]];
// here we express the generators in terms of matrices ...
matstab := [&*[m5[AbsoluteValue(i)]^Sign(i): i in Eltseq(fgn!stab.r)]: r in [1..Ngens(stab)]];
// ... and check that they really do fix the correct subspace.
assert forall{x: x in matstab|thesub*x eq thesub};
stabset := {@x: x in matstab@};
// These are the 30 generators referred to below remark 4.27.
assert #stabset eq 30;
// We measure the size of a matrix by how far it is from the identity in the
// L^\infty metric.
sz := func<x|Max([AbsoluteValue(i): i in Eltseq(x-1)])>;
Sort(~stabset,func<x,y|sz(x)-sz(y)>);
assert Order(stabset[1]) eq 1;
"finding matrices that are simple products of other ones";
// Generators that can be expressed as products of generators appearing earlier
// on the list and their inverses
keep := [x: x in [2..30]|forall{r: r,s,t in [1..x-1],u,v,w in [1,-1]|stabset[x] ne stabset[r]^u*stabset[s]^v*stabset[t]^w}];
// which means we are down to 9 generators of order 2, generating a finite-index
// subgroup.  In fact stabset[8] can be dropped too, with a length-4 expression.

// The next task is to convert these elements of the stabset into things in the
// orthogonal group of picfix as we have it.  This is just a matter of changing
// bases.

// first the action on ind4
"rewriting orthogonal group to act on Picard lattice";
ssind4 := {@m^-1*stabset[i]*m: i in keep@} where m is Matrix(bas4);
assert forall{x: x in ssind4|subind4*x eq subind4} and forall{x: x in ssind4|x*gm*Transpose(x) eq gm} where gm is GramMatrix(ind4); 
                    
// next the action on Z6lll
inlll := Basis(lllsub);
outlll := [[&+[inlll[i]*r[i]: i in [1..6]]: r in Rows(s)]: s in ssind4];
sslll := [GL(6,Z)|ChangeRing(Matrix(inlll),Q)^-1*ChangeRing(Matrix(i),Q): i in outlll];
assert forall{x: x in sslll|lllsub*x eq lllsub} and forall{x: x in sslll|x*gm*Transpose(x) eq gm} where gm is GramMatrix(Z6lll);

// and now the action on Pic
sspic := [m^-1*i*m: i in sslll] where m is lllto;
assert forall{x: x in sspic|x*gm*Transpose(x) eq gm};      
// and this should be a finite-index subgroup of O(Pic).

// given the matrix for an automorphism of a space, restrict it to the subspace
// with basis bas (giving a matrix for its action on the given basis)
function restrict_aut(m,bas)
  outs := [Eltseq(Solution(Matrix(bas),v*m)): v in bas];
  return GL(#bas,BaseRing(m))!outs;
end function;

"finding relations among known generators";
// Any product that multiplies out to the identity gives a relation.
rels := [[i: i in x]: x in CartesianPower({1..9},n), n in [1..5]|&*[sspic[i]: i in x] eq 1];

// This function writes a matrix corresponding to the longest element of
// the reflection group corresponding to a given orbit.  See theorem 3.5
// of the paper and the following remark.
function make_refl_orbit(orb,sp,subbas)
  orbgr := Graph<{1..#orb}|{{x,y}: x,y in [1..#orb]|(orb[x],orb[y]) gt 0}>;
  assert IsTransitive(AutomorphismGroup(orbgr));
  cc := [[Index(i): i in c]: c in ConnectedComponents(orbgr)];
  orbrefs := [[Matrix(refl_m2(orb[c[j]],sp)): j in [1..#c]]: c in cc];
  if forall{c: c in cc|#c eq 1} then
    // first case: the orbit consists of disjoint curves
    ref := restrict_aut(&*[Matrix(refl_m2(v,sp)): v in orb],subbas);
  elif forall{c: c in ConnectedComponents(orbgr)|#c eq 2} then
    // second case: the orbit consists of pairs of intersecting curves,
    // with the curves in different pairs disjoint
    intdegs := {(orb[c[1]],orb[c[2]]): c in cc};
    assert #intdegs eq 1; intdeg := Rep(intdegs);
    if intdeg eq 1 then
      // subcase: the pairs intersect in one point, so each pair gives an
      // S_3 and we take the product of these
      prods := [&*[orbrefs[c,j mod 2 + 1]: j in [1..intdeg+2]]: c in [1..#cc]];
      assert prods eq [&*[orbrefs[c,j mod 2 + 1]: j in [0..intdeg+1]]: c in [1..#cc]];
      ref := restrict_aut(&*prods,subbas);
    else
      // subcase: the pairs intersect in more than one point, and the Coxeter
      // group is infinite
      assert forall{i: i in orbrefs|not IsFinite(sub<GL(Dimension(sp),Z)|i>)};
      ref := GL(#subbas,Z)!1;
    end if;
  else
    // third case: the orbit is not as above, and the Coxeter group is infinite
    assert forall{i: i in orbrefs|not IsFinite(sub<GL(Dimension(sp),Z)|i>)};
    ref := GL(#subbas,Z)!1;
  end if;
  assert ref*m*Transpose(ref) eq m where m is Matrix(#subbas,#subbas,[(x,y): x,y in subbas]);
  return ref;
end function;

// Now start writing down things in the reflection group.

// I listed conics of the form H - L1 - L2 but they gave nothing new, and
// we don't have enough.  However, these are 192 conics, and there are actually
// 320.  In fact the following classes of rational curves seem to be a complete
// set of representatives of the only orbits that give a finite Coxeter group.
goodcls := [Z20|
  [ -1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, -1 ],
  [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 1, 0, 1, 0, 1, -1, -1, -1, -1, 0, 1, 0, 1, 1, 0, -2, -1, -1, 2 ],
  [ -1, 0, 1, -1, 0, -1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1 ],
  [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 0, 1, 0, 0, -1, -1, -1, -1, 0, 1, 0, 1, 1, 0, -1, 0, 0, 1 ],
  [ 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 1 ],
  [ -1, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, -1, -1, 0, 1, 0, 0, -1 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, -1, 0, -1, -1, 1, 1, 0, -1, 0 ],
  [ 0, 0, 0, 0, 0, 0, 1, -1, -1, -2, -1, 1, 1, 2, 1, 0, -1, 0, 1, 1 ],
  [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ],
  [ -1, 0, 1, -1, 0, 0, 2, -1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1 ],
  [ -1, 0, 1, -1, 0, 0, 2, -1, 0, -1, 0, 1, 1, 1, 0, -1, 0, 0, 2, -1 ],
  [ 1, 0, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
  [ 1, 0, 1, 1, 0, 0, 0, -1, -1, -1, 0, 1, 0, 1, 1, -1, -1, 0, 1, 0 ],
  [ 0, 0, 1, 0, 0, 0, 0, -1, -1, -2, -1, 1, 1, 2, 1, 0, -1, 0, 1, 1 ],
  [ 0, 0, 1, 0, 0, 0, 0, -1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0 ]
  ];

"making reflections of curves in good orbits";
gens31 := sspic cat [make_refl_orbit({@Z20!x: x in Orbit(gp16,i)@},Z20,Basis(picfix)): i in goodcls];
// we record relations among these generators.  When we compute the automorphism
// group of the surface, all of the new generators go to the identity up to
// finite index (Cor. 3.12), so we don't bother recording them.
"finding relations involving the new generators";
rels31 := [[i: i in x|i le 9]: x in CartesianPower({1..31},n), n in [1..4]|&*[gens31[i]: i in x] eq 1];

"simplifying the presentation of O(Pic S)/R_S";
gp9 := Simplify(quo<FreeGroup(9)|rels,rels31>);
ct := CosetTable(gp9,sub<gp9|>);
// completeness means that we have a finite list of cosets of the trivial
// subgroup containing the cosets of the generators and it is closed under
// multiplication, i.e., that the group is finite.
assert IsComplete(ct); 
// In fact gp9 is isomorphic to D_4 x C_2, but there are so many "up to finite
// error" statements along the way that this doesn't mean anything.
// assert #gp9 eq 16;
printf "Proved that the automorphism group is finite in %o seconds.", Cputime(cp);

